Regenerative Bonds: Formal Debt, Mutual-Aid, and Local Settlement Capacity

This paper develops regenerative bonds as formal debt instruments whose disclosed use-of-proceeds and governance rules allocate proceeds to locally governed settlement systems designed to strengthen settlement capacity across locally specified productive, ecological, care, mutual-aid, and repair commitments without converting those commitments into investor collateral. It separates bondholder claims from local redeemable commitments and models commitment pools that curate, value, limit, exchange, route, and repair those commitments. Sarafu Network, based in Kenya, provides component evidence on commitment circulation, stable-value interaction, liquidity, topology, and report-linked activity. A Monte Carlo engine calibrated to privacy-safe empirical moments asks whether bond liquidity can act as reusable catalytic funding while preserving issuer responsibility for debt service. Under the reported assumptions, the frontier identifies a modeled guardrail-pass region in which scheduled service is preserved, mutual-aid circulation is maintained or amplified, and bond issuer headroom remains available in lower-stress cells; edge diagnostics show that higher debt-service pressure and capital intensity narrow this region. The contribution is a settlement-architecture framework for evaluating when formal debt can strengthen local capacity to fulfill and repair commitments without becoming hidden household collateral.

==> anc/calibration_moments.csv <==
moment,value,unit,role_in_paper,interpretation
included_community_pools,73,count,calibration cohort,Kenya KES/KSh community-pool cohort.
unique_producer_voucher_wallets,996,count,topology,Producer-voucher wallet count in included pools.
accepted_producer_voucher_member_slots,1247,count,topology,Accepted-voucher member slots across included pools.
external_nonproducer_consumer_wallets,462,count,topology,Recommended external non-producer consumer wallet count.
voucher_to_voucher_swaps,5103,count,calibration motif,ROLA-like voucher circulation proxy in the pool-era cohort.
stable_to_voucher_purchase_events,441,count,calibration motif,Debt-removal or purchase proxy events.
stable_to_voucher_stable_input_value,10375.997821,common-value units,calibration moment,Stable/cash input value for stable-to-voucher purchase proxies.
voucher_to_stable_borrow_proxy_events,2148,count,calibration motif,Voucher-to-stable borrowing or advance proxy events.
voucher_to_stable_stable_output_value,39656.257173,common-value units,calibration moment,Stable/cash output value for voucher-to-stable borrow proxies.
mature_borrow_proxy_event_support_rate,0.565,share,calibration moment,Mature borrow-proxy events with later issuer-return or burn support.
mature_borrow_proxy_value_support_rate,0.649,share,calibration moment,Value-weighted support rate for mature borrow-proxy closure.
paper_cohort_same_token_return_coverage,0.433,share,calibration audit,Same-pool same-token return coverage for included pool-token pairs.
redeemable_voucher_return_coverage,0.882,share,calibration audit,Redeemable-voucher same-token return coverage.
cash_stable_return_coverage,0.238,share,calibration audit,Cash/stable same-token return coverage under the narrow audit.
producer_stable_reuse_share_trailing_52w,0.03248,share,calibration moment,Producer stable-to-voucher reuse relative to producer voucher-to-stable receipts.
borrower_self_stable_to_voucher_budget_trailing_52w,10.650000,common-value units/year,calibration moment,Borrower self stable-to-own-voucher input budget.
other_producer_stable_to_voucher_budget_trailing_52w,415.747780,common-value units/year,calibration moment,Other-producer stable-to-voucher input budget.
external_nonproducer_stable_to_voucher_budget_trailing_52w,1790.510041,common-value units/year,calibration moment,External non-producer stable-to-voucher input budget.
binding_calibration_rows,32,count,within-sample calibration,The reported calibration gate passes all binding rows.
binding_calibration_failures,0,count,within-sample calibration,No binding calibration failures under stated tolerances.


==> anc/data_dictionary.md <==
# Ancillary Data Dictionary

This folder contains privacy-safe ancillary documentation for the regenerative
bonds paper.

## Files

- `simulation_parameters.csv`: reported Monte Carlo settings.
- `calibration_moments.csv`: selected privacy-safe Sarafu calibration moments.
- `output_hashes.csv`: SHA-256 checksums for included source, table, figure, and
  ancillary files.
- `word_count.md`: approximate manuscript word counts.
- `reproducibility_readme.md`: source, code, and data-governance notes.

## Direct LaTeX Dependencies

The package includes the aggregate tables and figures referenced by the main
article and supplement under `analysis/` and `figures/`.

## Supporting Aggregate Audit Files

Selected privacy-safe aggregate audit files named in the supplement are also
included under `analysis/`, including same-token return, producer-voucher
integrity, verified-report count, and final frontier summary artifacts.

## Privacy Exclusions

The package intentionally excludes raw Sarafu transaction data, raw account or
token addresses beyond cited public protocol references, contact fields, raw
impact-report text, location-sensitive linkage tables, and non-aggregated
participant-level financial histories.


==> anc/output_hashes.csv <==
path,bytes,sha256
00README,193,4d30c6fd1c35e7c3803f15959beb37dc8db227b87a1266c818fd5622acaa553a
README_arxiv.md,1473,0383d42a6eea27e6b5ce3502e990f90b8c651697092785950a375e7089f9c4f1
achicago.bst,109456,87ebca562b4437138aad8534fa303d475586c2074dcb8fef80813b93aecc8e40
analysis/cash_stable_recovery_replenishment_summary.csv,787,ae3674339cb7294bf45995484d7f187ab7eef067c07ec622abcb3103b0fe3987
analysis/empirical_audit_report.md,11696,add1d32f4167de654e36c06199aa966119f964804319a348c7f19741615abc82
analysis/impact_projection_top_table.tex,555,5e2aaaf8f98f3a0ac6c5e4268a566a1a72aaaa84070507830880804eb71a9196
analysis/measurement_bridge_table.tex,3123,59862c46664bbbf54969579a544bb684f81d7fffeb907b3118b9d036564ed9ca
analysis/monte_carlo/bond_issuer_frontier_publication_v2/bond_issuer_frontier_safety.csv,323173,e73fbbf9960f6ba07dee74fdc65f8a62380fd86f028e1b387811adaee4644e6c
analysis/monte_carlo/bond_issuer_frontier_publication_v2/fig_frontier_outcome_grid.png,102923,53944c4cdb4d8d42ecd4f8ad345c6d2137d3b2587ea6f13f90d374cdc21a0946
analysis/monte_carlo/bond_issuer_frontier_publication_v2/fig_observed_settlement_motif_shift.png,184293,5a941c47a64446e21c5b8cd3ccdcddb5b21ce965a06b8d533fe8905c9e73c422
analysis/monte_carlo/bond_issuer_frontier_publication_v2/fig_scheduled_payment_coverage_boundary.png,97590,953cb7b5dc44363dcbb6095d2088a1cfe07674726e9bbaaab0619428a8aa2280
analysis/monte_carlo/bond_issuer_frontier_publication_v2/frontier_publication_analysis_summary.md,2984,6b1547fca1742803bca7b29936fef5fd7e1425cf78b39ef935e81cda4d07de14
analysis/monte_carlo/bond_issuer_frontier_publication_v2/frontier_publication_binding_cells.csv,1573,5e9239ecb6381c59996c343fca1377e49cb4dcfe67ba28d78580d1894e0f4da2
analysis/monte_carlo/bond_issuer_frontier_publication_v2/frontier_publication_coupon_frontier.csv,1344,26f2dfdf651b5bc053a68a5b2be04224793fd6b90e5b3616741365d816d0d602
analysis/monte_carlo/bond_issuer_frontier_publication_v2/issuer_cashflow_summary.csv,31140,be52e4ac8b743cce8c788aea6560b0aa8184ea174dbfec559f9b09fc93ee9f6d
analysis/monte_carlo/bond_issuer_frontier_publication_v2/paper_integration_notes.md,2700,b06ab8a2bbe34a1d856d4dff66b361edfade9f881794005201f4dfd2d293b344
analysis/monte_carlo/bond_issuer_frontier_publication_v2/safe_injection_frontier.csv,4651,ee015bd2ffb5ce91a40040fd5fbf1ac8bc4d068c6fc5e51419eeb9f420fca038
analysis/monte_carlo/bond_issuer_frontier_publication_v2/settlement_capacity_frontier_summary.csv,20014,243c3611f36ee4971a517fa8dd435e481a0fae99364641edf1df84d71df2f7df
analysis/pool_activity_verified_fit.csv,1340,c25a66b36bd0045ba0c55fbe7fb791d8b4641092708a3dad037f80565f1e01fd
analysis/pool_report_activity_moderate.csv,258,d162d21a2ad4c8e014ac084c939d6e7ec49497871f0655d2b2811304d964397c
analysis/pool_report_activity_strong.csv,536,1fdda7d052456997ba745100bb91e2a5bc46878adbdb78b632bbe1110c34074f
analysis/pool_report_activity_weak.csv,138,5214ad387143c4ca68b266221fb06bd536ed3baa37eabb099a22fecfd36227b2
analysis/producer_voucher_integrity_summary.csv,7714,ec3acdb0454419dc27355b30370369368f68a92e304c30c6f7ed72ba03ff333d
analysis/repayment_calibration_by_asset.csv,295,4f048055b2c91ff9a3a531e07416cd5841a43ed95657d6fb05182e0ca55d1c95
analysis/repayment_calibration_by_tier_asset.csv,684,4cc639fe35e23d5e780cf91532609bc0521439e52c90e23dba1f7a09ab23591f
analysis/report_quality_counts.csv,90,f4a3f0cda5c3540e7fee4d0bb7fe34f55f707d11b399a9ebfdcb20952136ad35
analysis/same_token_return_cash.csv,3184,829d08e37eeec040b967357daf69ad5cff6ca9972bf79c0ce4bccb77011808fa
analysis/same_token_return_identity.csv,92,957c519f505c7a5dbdd05e74745348c71268e0711e8d2a4da613243782a95cf5
analysis/same_token_return_internal_voucher.csv,20038,1d8235fb8fdb3f8446cfbdf21263137532a93f1ecd4e17701ed02a9dffc6ca21
analysis/same_token_return_redeemable_voucher.csv,7251,efeda7646ad433a2e1bb83d1c9badeeb9b48ab71bf9d0c700cd70e9109c373b6
anc/calibration_moments.csv,2632,6e3079b7cd1b962f4c37ab37f539c7af6e22a7c965b14bcd3a5abe5071951bc8
anc/data_dictionary.md,1219,90f2202852827e0385a7b2e11b2e0c23ecf90482bf2977722d179f7e146c8d61
anc/reproducibility_readme.md,1629,ed6f15b44d21053f01f05dc19b3d40f711384b700ad4e96480dc0d93f8696917
anc/simulation_parameters.csv,3221,1770223b8baaac6934d6fcce2ed13dde8c5303d0b0a49372354c208755a3bd00
anc/word_count.md,410,baf5a61c591db35dc3228eada833a56bef596b76d982a0fc18f12abd83204ba4
figures/regenerative_bond_flow.png,59102,77bcbdf4f4fd41eb2eed1cb1730aff354175a6405a0af7c22f7360ddf2b84992
regenerative_bonds.bib,16852,d54d72532f0f7b7bd727c3b47895a8e2f9c3449b3eb5669eee3418c8ddc27b0c
regenerative_bonds_main_journal.bbl,13197,0a614007167e4d724fe7b4c6bb49ecddbbfe304c45ef9e79797b1cc0ccaaa901
regenerative_bonds_main_journal.tex,67272,af20468b5058d09c9e541a336980452838b26ec8d31ba4496e7076e5826a9df1
regenerative_bonds_supplement.bbl,4585,26e10971c5c71c8c6ea9a6f591bf41fec962d4f2bfb2190d4c315689fdd1c951
regenerative_bonds_supplement.tex,51237,d51775dbb7dc78c5b44a375e11b06d11f893e5673e3b47f9653e0825a065cfe8


==> anc/reproducibility_readme.md <==
# Reproducibility Readme

## LaTeX Reproduction

From the root of this package:

```bash
latexmk -pdf -interaction=nonstopmode regenerative_bonds_main_journal.tex
latexmk -pdf -interaction=nonstopmode regenerative_bonds_supplement.tex
```

The source archive intentionally excludes compiled PDFs associated with the
submitted TeX files. Build PDFs from source with the commands above.

## Simulation Code

The public simulator and Monte Carlo scripts are maintained at:

```text
https://github.com/cosmo-local-credit/sim
```

The manuscript source is this arXiv/Overleaf package. No public RegenBonds
drafting repository is required for reproduction. Package file checksums are
recorded in:

```text
anc/output_hashes.csv
```

The public simulator repository and aggregate publication artifacts are:

```text
Repository: https://github.com/cosmo-local-credit/sim
Simulator commit: e03b54f8dd6a573039dc5eb15f9581d7f5c6097b
Publication artifacts: analysis/monte_carlo/bond_issuer_frontier_publication_v2/
```

The package contains privacy-safe aggregate outputs, checksums, and figures used
in the manuscript, not a full executable copy of the simulator. The simulator
repository contains the runner, public aggregate calibration bundle, reported
frontier artifact directory, and simulator-side checksum manifest.

## Data Governance

This package excludes raw Sarafu transaction records, raw addresses, phone or
contact fields, raw report text, and sensitive participant-level histories. The
manuscript cites the public anonymized Sarafu archive and bounds all stronger
claims by local review, legal review, and field validation.


==> anc/simulation_parameters.csv <==
parameter,value,unit,status,notes
scenario,bond_issuer_frontier_reported,text,scenario-defined,Reported settlement-capacity frontier.
runner_command_summary,"scripts/run_regenbond_monte_carlo.py --scenario bond_issuer_frontier --network-scales current --principal-ratios 0.05,0.10,0.25,0.50,0.75,1.00,1.50,2.00 --coupon-targets 0,0.04,0.08,0.12,0.15,0.25,0.35,0.45 --bond-fee-service-shares 1.0 --certification-policy strong_moderate_capped --frontier-mode grid --frontier-refinement-rounds 0 --issuer-payment-stride 26 --pool-clearing-stride 13 --bond-service-lockbox-mode remaining_schedule --bond-service-lockbox-coverage-ratio 1.25 --runs 100 --ticks 260 --term 260 --seed 1",command,reproduction metadata,"Summary command for the reported 64-cell frontier; environment flags for producer voucher fallback, primary voucher borrowing, lender voucher purchase demand, and empirical voucher overlap follow the frontier-publication/pilot profile documented in the simulator runbook."
seed_policy,base seed 1; per-cell/run seeds derived by the simulator from network-scale offset plus run index and cell configuration,text,reproduction metadata,Matched no-bond baselines use the same scale/cell seed policy where applicable.
network_scales,current calibrated topology,categorical,scenario-defined,Network-scale specification used in the reported frontier.
principal_ratios,0.05; 0.10; 0.25; 0.50; 0.75; 1.00; 1.50; 2.00,share of certified backing capacity,scenario-defined,Positive-principal grid for the reported 64 frontier cells.
coupon_target_annual,0.00; 0.04; 0.08; 0.12; 0.15; 0.25; 0.35; 0.45,annual rate,scenario-defined,Annual coupon targets in the reported frontier.
runs_per_cell,100,runs,scenario-defined,Monte Carlo replications for each positive-principal frontier cell.
horizon_ticks,260,weeks,scenario-defined,Five-year weekly horizon.
issuer_payment_stride,26,weeks,scenario-defined,Semiannual issuer-to-bondholder service cadence.
pool_clearing_stride,13,weeks,scenario-defined,Quarterly pool-to-issuer clearing cadence.
producer_debt_pressure_period,4,weeks,scenario-defined,Monthly producer-to-pool repayment pressure cadence.
voucher_settlement_mode,redeem_outputs,text,scenario-defined,Net voucher outputs redeem off-router; voucher fees remain available for service conversion.
lender_voucher_cap_deposit_multiple,5.0,multiple,guardrail,Static lender-side voucher exposure cap used as an internal guardrail.
bond_service_lockbox_mode,remaining_schedule,text,scenario-defined,Lockbox target follows remaining scheduled bond-service obligation.
scheduled_payment_coverage_guardrail,1.0,ratio,guardrail,Reported payment cells require scheduled issuer payment coverage at or above one.
issuer_operating_risk_headroom_reference,1.25,ratio,diagnostic threshold,"Issuer headroom threshold, not a legal covenant."
v2v_value_preservation_reference,0.85,ratio,guardrail,Material-decline threshold relative to matched no-bond baselines.
reported_frontier_grid,"260 ticks; 100 runs; coupons 0, 0.04, 0.08, 0.12, 0.15, 0.25, 0.35, 0.45; principal ratios 0.05, 0.10, 0.25, 0.50, 0.75, 1.00, 1.50, 2.00",text,scenario-defined,Final edge-inclusive coupon-principal settlement-capacity frontier.


==> anc/word_count.md <==
# Word Count

Approximate LaTeX-aware count for `regenerative_bonds_main_journal.tex`:

- Abstract: 180 words.
- Body excluding references, tables, equations, and figure/table environments: 6041 words.
- Abstract plus body excluding references: 6221 words.

The abstract is within a common 250-word journal limit. The body count is an
approximation because `texcount` is not required by this packaging script.

